Cellular Network Densification: a System-level Analysis with IAB, NCR and RIS

As the number of user equipments increases in fifth generation (5G) and beyond, it is desired to densify the cellular network with auxiliary nodes assisting the base stations. Examples of these nodes are integrated access and backhaul (IAB) nodes, network-controlled repeaters (NCRs) and reconfigurable intelligent surfaces (RISs). In this context, this work presents a system level overview of these three nodes. Moreover, this work evaluates through simulations the impact of network planning aiming at enhancing the performance of a network used to cover an outdoor sport event. We show that, in the considered scenario, in general, IAB nodes provide an improved signal to interference-plus-noise ratio and throughput, compared to NCRs and RISs. However, there are situations where NCR outperforms IAB due to higher level of interference caused by the latter. Finally, we show that the deployment of these nodes in unmanned aerial vehicles (UAVs) also achieves performance gains due to their aerial mobility. However, UAV constraints related to aerial deployment may prevent these nodes from reaching results as good as the ones achieved by their stationary deployment.

==> makeLinks.sh <==
#!/bin/sh
#
# Simple shall script that make symbolic links to important files
# of the Common folder of the project.
#
bibfolder="../../Common/Bibs"
texfolder="../../Common/TeX"
mainbibfile="UFC51.bib"
abrvbibfile="abrv.bib"
fullbibfile="full.bib"
threegppbibfile="3gpp.bib"
ieeefullbibfile="IEEEfull.bib"
ieeeabrvbibfile="IEEEabrv.bib"
acrofile="acronyms.tex"
acrofileLowerCase="acronymsLowerCase.tex"
mathfile="math.tex"
glossaryfile="glossary.tex"

if [ -e $mainbibfile ];
then
  echo Using existing $mainbibfile...;
else
  echo Creating symbolic link for $bibfolder/$mainbibfile...;
  ln -s $bibfolder/$mainbibfile;
fi

if [ -e $abrvbibfile ];
then
  echo Using existing $abrvbibfile...;
else
  echo Creating symbolic link for $bibfolder/$abrvbibfile...;
  ln -s $bibfolder/$abrvbibfile;
fi

if [ -e $fullbibfile ];
then
  echo Using existing $fullbibfile...;
else
  echo Creating symbolic link for $bibfolder/$fullbibfile...;
  ln -s $bibfolder/$fullbibfile;
fi

if [ -e $threegppbibfile ];
then
  echo Using existing $threegppbibfile...;
else
  echo Creating symbolic link for $bibfolder/$threegppbibfile...;
  ln -s $bibfolder/$threegppbibfile;
fi

if [ -e $ieeefullbibfile ];
then
  echo Using existing $ieeefullbibfile...;
else
  echo Creating symbolic link for $bibfolder/$ieeefullbibfile...;
  ln -s $bibfolder/$ieeefullbibfile;
fi

if [ -e $ieeeabrvbibfile ];
then
  echo Using existing $ieeeabrvbibfile...;
else
  echo Creating symbolic link for $bibfolder/$ieeeabrvbibfile...;
  ln -s $bibfolder/$ieeeabrvbibfile;
fi

if [ -e $acrofile ];
then
  echo Using existing $acrofile...;
else
  echo Creating symbolic link for $texfolder/$acrofile...;
  ln -s $texfolder/$acrofile;
fi

if [ -e $acrofileLowerCase ];
then
  echo Using existing $acrofileLowerCase...;
else
  echo Creating symbolic link for $texfolder/$acrofileLowerCase...;
  ln -s $texfolder/$acrofileLowerCase;
fi

if [ -e $mathfile ];
then
  echo Using existing $mathfile...;
else
  echo Creating symbolic link for $texfolder/$mathfile...;
  ln -s $texfolder/$mathfile;
fi

if [ -e $glossaryfile ];
then
  echo Using existing $glossaryfile...;
else
  echo Creating symbolic link for $texfolder/$glossaryfile...;
  ln -s $texfolder/$glossaryfile;
fi

